A counterexample to the zero forcing versus independence conjecture for cubic and subcubic graphs

We exhibit a connected graph on 24 vertices with maximum degree 3, independence number 9 and zero forcing number 11, refuting a 2017 conjecture of TxGraffiti recorded as Conjecture 2 of the survey of Davila, Brimkov and Pepper. The same construction with a different gadget gives a connected cubic graph on 36 vertices with independence number 15 and zero forcing number 17; the conjecture therefore fails also in the cubic form in which the survey's Lean 4 appendix states it. In particular Z <= alpha + 1 is not a universal bound for connected cubic graphs, and the value Z = alpha + 2 is attained.

==> anc/G36.g6 <==
c{CGOKFC??_A?B?Bg???@??C??O??W??[??_???G??@???B???FG???????G???@????G????W????w???A?????@?????O????@_????F


==> anc/H24.g6 <==
W{CGW_@?Y??@?@?@_@??@??K_????G??C??B??@????_??B


==> anc/README.txt <==
Ancillary files for

    "A counterexample to the zero forcing versus independence conjecture
     for cubic and subcubic graphs"

H24.g6
    The 24-vertex counterexample H = G(K_3), in graph6 format: connected,
    maximum degree 3 (twelve vertices of degree 2), with alpha(H) = 9 and
    Z(H) = 11.

G36.g6
    The 36-vertex counterexample G = G(D), in graph6 format: connected and
    cubic, with alpha(G) = 15 and Z(G) = 17.

verify_note.py
    A standalone referee script, Python 3, standard library only, no
    dependencies.  Run with

        python3 verify_note.py

    It rebuilds H and G from the description in Section 2 of the note and
    verifies every claim made in the note, printing one PASS line per claim.
    For each of the two graphs it checks:

      * the order, size and degree sequence, and that the graph is connected
      * that the graph6 string printed in the note is correct
      * that each edge c_j r_j is a bridge and each r_j centres a claw
      * that the independent set described in the note really is independent,
        and that alpha equals the stated value, by exact branch and bound
      * that the explicit zero forcing set described in the note has the
        stated size and closure equal to the whole vertex set, giving the
        upper bound on Z
      * the number of forts contained in one branch, that no subset of a
        branch of size h-1 meets them all (so every zero forcing set has at
        least h vertices in each branch), and the numbers of hitting sets of
        sizes h and h+1
      * that the resulting complete list of candidate sets of size at most
        Z-1 contains no zero forcing set, giving the lower bound on Z

    The candidate counts are 17,712 for H and 3,112,960 for G.

    Runtime is a few minutes on one core.  Expected final output:

        alpha(H) = 9,  Z(H) = 11,  Z = alpha + 2.
        alpha(G) = 15,  Z(G) = 17,  Z = alpha + 2.
        ALL CHECKS PASSED.


==> anc/verify_note.py <==
#!/usr/bin/env python3
"""
Complete verification of every claim in

    "A counterexample to the zero forcing versus independence conjecture
     for cubic and subcubic graphs"

Standard library only.  Runtime: a few minutes on one core.

Run:  python3 verify_note.py
"""
from itertools import combinations

# ------------------------------------------------------------ construction
# A gadget F is given by an edge list on {0,...,k-1}; vertex 0 is the
# attachment vertex z.  G(F) is a triangle c_0 c_1 c_2 together with, for
# each j, a vertex r_j joined to c_j and to the attachment vertices of two
# disjoint copies of F.  The branch B_j is r_j with its two copies of F.

E_K3 = [(0, 1), (0, 2), (1, 2)]                      # z=0, a=1, b=2
E_D = [(0, 1), (0, 2), (1, 3), (1, 4),
       (2, 3), (2, 4), (3, 4)]                       # z=0, a=1, b=2, p=3, q=4


def build(E, k):
    """G(F) for the gadget F with edge list E on k vertices."""
    n = 3 + 3*(1 + 2*k)
    adj = [set() for _ in range(n)]

    def add(a, b):
        adj[a].add(b); adj[b].add(a)

    for a, b in [(0, 1), (1, 2), (2, 0)]:            # the core triangle
        add(a, b)
    branch = []
    for j in range(3):
        off = 3 + j*(1 + 2*k)                        # r_j sits at off
        add(j, off)                                  # the bridge c_j r_j
        for t in range(2):                           # two copies of F
            base = off + 1 + t*k
            for a, b in E:
                add(base + a, base + b)
            add(off, base)                           # r_j to this copy's z
        branch.append(list(range(off, off + 1 + 2*k)))
    return n, adj, branch


def g6(n, adj):
    bits = [1 if j in adj[i] else 0 for j in range(1, n) for i in range(j)]
    while len(bits) % 6:
        bits.append(0)
    s = chr(n + 63)
    for k in range(0, len(bits), 6):
        v = 0
        for b in bits[k:k+6]:
            v = (v << 1) | b
        s += chr(v + 63)
    return s


def check(msg, cond):
    print(("PASS  " if cond else "FAIL  ") + msg)
    assert cond, msg


def analyse(name, E, k, n_exp, deg2_exp, alpha_exp, Z_exp,
            g6_exp, forts_exp, hmin, hmin_count, hnext_count,
            cand_exp, alpha_witness, zfs_witness):
    print("=" * 68)
    print("  %s = G(F),  |F| = %d" % (name, k))
    print("=" * 68)
    n, adj, branch = build(E, k)
    nbr = [0]*n
    for v in range(n):
        for u in adj[v]:
            nbr[v] |= 1 << u
    FULL = (1 << n) - 1

    # ------------------------------------------------------------- basics
    check("%s has %d vertices and %d edges"
          % (name, n_exp, sum(len(a) for a in adj)//2), n == n_exp)
    check("%s has maximum degree 3" % name,
          max(len(a) for a in adj) == 3)
    check("%s has exactly %d vertices of degree 2" % (name, deg2_exp),
          sum(1 for a in adj if len(a) == 2) == deg2_exp)
    seen, st = {0}, [0]
    while st:
        v = st.pop()
        for u in adj[v]:
            if u not in seen:
                seen.add(u); st.append(u)
    check("%s is connected" % name, len(seen) == n)
    check("the graph6 string for %s in the paper is correct" % name,
          g6(n, adj) == g6_exp)
    for j in range(3):
        S = set(branch[j])
        check("edge c_%d r_%d is a bridge" % (j, j),
              sum(1 for v in S for u in adj[v] if u not in S) == 1)
    r0 = branch[0][0]
    x, y = sorted(u for u in adj[r0] if u != 0)
    check("%s contains a claw centred at r_0" % name, y not in adj[x])

    # -------------------------------------------------------------- alpha
    def alpha(verts):
        verts = list(verts)
        idx = {v: i for i, v in enumerate(verts)}
        m = len(verts)
        msk = [0]*m
        for i, v in enumerate(verts):
            for u in adj[v]:
                if u in idx:
                    msk[i] |= 1 << idx[u]
        best = 0

        def rec(cand, size):
            nonlocal best
            if size + bin(cand).count("1") <= best:
                return
            if cand == 0:
                best = max(best, size); return
            v = (cand & -cand).bit_length() - 1
            rec(cand & ~msk[v] & ~(1 << v), size + 1)
            rec(cand & ~(1 << v), size)
        rec((1 << m) - 1, 0)
        return best

    W = [branch[j][i] for j in range(3) for i in alpha_witness]
    check("the %d-element set of the paper is independent" % len(W),
          len(set(W)) == len(W)
          and all(u not in adj[v] for v in W for u in W if u != v))
    check("alpha(%s) = %d" % (name, alpha_exp), alpha(range(n)) == alpha_exp)

    # ---------------------------------------------------------- Z <= Z_exp
    def closure(B):
        changed = True
        while changed:
            changed = False
            m = B
            while m:
                v = (m & -m).bit_length() - 1
                m &= m - 1
                w = nbr[v] & ~B
                if w and (w & (w-1)) == 0:
                    B |= w; changed = True
        return B

    B = 0
    for j, seeds in enumerate(zfs_witness):
        for s in seeds:
            B |= 1 << branch[j][s]
    check("the explicit %d-element set is a zero forcing set" % Z_exp,
          bin(B).count("1") == Z_exp and closure(B) == FULL)

    # ---------------------------------------------------------- Z >= Z_exp
    def is_fort(F):
        if F == 0:
            return False
        for v in range(n):
            if not (F >> v) & 1:
                x = nbr[v] & F
                if x and (x & (x-1)) == 0:
                    return False
        return True

    sz = 1 + 2*k
    H = {}
    for j in range(3):
        S = branch[j]
        forts = []
        for mask in range(1, 1 << sz):
            F = 0
            for i in range(sz):
                if (mask >> i) & 1:
                    F |= 1 << S[i]
            if is_fort(F):
                forts.append(F)
        check("branch %d contains exactly %d forts of %s"
              % (j, forts_exp, name), len(forts) == forts_exp)
        hit = lambda c: all(f & sum(1 << v for v in c) for f in forts)
        check("no %d-subset of branch %d meets all its forts" % (hmin-1, j),
              not any(hit(c) for c in combinations(S, hmin - 1)))
        h0 = [sum(1 << v for v in c) for c in combinations(S, hmin) if hit(c)]
        h1 = [sum(1 << v for v in c)
              for c in combinations(S, hmin + 1) if hit(c)]
        check("branch %d: %d hitting sets of size %d, %d of size %d"
              % (j, hmin_count, hmin, hnext_count, hmin + 1),
              len(h0) == hmin_count and len(h1) == hnext_count)
        H[(j, hmin)] = h0
        H[(j, hmin + 1)] = h1
    print("      (Lemma: every zero forcing set has >= %d vertices in each "
          "branch)" % hmin)

    tested = 0
    found = []

    def sweep(sizes, coresize):
        nonlocal tested
        Hs = [H[(j, sizes[j])] for j in range(3)]
        for cc in combinations(range(3), coresize):
            Bc = sum(1 << v for v in cc)
            for A in Hs[0]:
                for Bb in Hs[1]:
                    AB = Bc | A | Bb
                    for C in Hs[2]:
                        tested += 1
                        if closure(AB | C) == FULL:
                            found.append(AB | C)

    lo = hmin
    sweep((lo, lo, lo), 0)                       # |B| = 3*hmin
    sweep((lo, lo, lo), 1)                       # |B| = 3*hmin + 1, core seed
    for p in [(lo+1, lo, lo), (lo, lo+1, lo), (lo, lo, lo+1)]:
        sweep(p, 0)                              # |B| = 3*hmin + 1, in branch
    check("%s candidate sets of size <= %d examined"
          % (format(cand_exp, ","), Z_exp - 1), tested == cand_exp)
    check("none of them is a zero forcing set", not found)
    print()
    print("  alpha(%s) = %d,  Z(%s) = %d,  Z = alpha + 2."
          % (name, alpha_exp, name, Z_exp))
    print()


# H = G(K_3): 24 vertices, subcubic.
# branch = [r, z1,a1,b1, z2,a2,b2]  ->  indices 0..6
analyse("H", E_K3, 3,
        n_exp=24, deg2_exp=12, alpha_exp=9, Z_exp=11,
        g6_exp="W{CGW_@?Y??@?@?@_@??@??K_????G??C??B??@????_??B",
        forts_exp=12, hmin=3, hmin_count=12, hnext_count=25,
        cand_exp=17712,
        alpha_witness=[0, 2, 5],                        # r_j, a1, a2
        zfs_witness=[[1, 2, 5], [1, 2, 4, 5], [1, 2, 4, 5]])

# G = G(D): 36 vertices, cubic.
# branch = [r, z1,a1,b1,p1,q1, z2,a2,b2,p2,q2]  ->  indices 0..10
analyse("G", E_D, 5,
        n_exp=36, deg2_exp=0, alpha_exp=15, Z_exp=17,
        g6_exp="c{CGOKFC??_A?B?Bg???@??C??O??W??[??_???G??@???B???FG"
               "???????G???@????G????W????w???A?????@?????O????@_????F",
        forts_exp=156, hmin=5, hmin_count=64, hnext_count=168,
        cand_exp=3112960,
        alpha_witness=[0, 2, 3, 7, 8],                  # r_j, a1,b1, a2,b2
        zfs_witness=[[1, 2, 4, 6, 7, 9],       # z,a,p from each copy
                     [1, 2, 4, 6, 7, 9],
                     [1, 2, 4, 7, 9]])         # a,p only from the last copy

print("ALL CHECKS PASSED.")

